CueTip: An Interactive and Explainable Physics-aware Pool Assistant

We present an interactive and explainable automated coaching assistant called CueTip for a variant of pool/billiards. CueTip's novelty lies in its combination of three features: a natural-language interface, an ability to perform contextual, physics-aware reasoning, and that its explanations are rooted in a set of predetermined guidelines developed by domain experts. We instrument a physics simulator so that it generates event traces in natural language alongside traditional state traces. Event traces lend themselves to interpretation by language models, which serve as the interface to our assistant. We design and train a neural adaptor that decouples tactical choices made by CueTip from its interactivity and explainability allowing it to be reconfigured to mimic any pool playing agent. Our experiments show that CueTip enables contextual query-based assistance and explanations while maintaining the strength of the agent in terms of win rate (improving it in some situations). The explanations generated by CueTip are physically-aware and grounded in the expert rules and are therefore more reliable.

==> clean.sh <==
#!/bin/bash

# List of file extensions to remove
extensions=("aux" "log" "out" "toc" "lof" "lot" "fls" "fdb_latexmk" "synctex.gz" "bbl" "blg")

# Loop through each extension and remove the files
for ext in "${extensions[@]}"; do
    rm -f *.$ext
done

echo "All generated files from pdflatex have been removed."

==> compile.sh <==
#!/bin/bash

pdflatex main
bibtex main    
pdflatex main
pdflatex main

#pdflatex appendix

